Learning Efficient Fuse-and-Refine for Feed-Forward 3D Gaussian Splatting

Recent advances in feed-forward 3D Gaussian Splatting have led to rapid improvements in efficient scene reconstruction from sparse views. However, most existing approaches construct Gaussian primitives directly aligned with the pixels in one or more of the input images. This leads to redundancies in the representation when input views overlap and constrains the position of the primitives to lie along the input rays without full flexibility in 3D space. Moreover, these pixel-aligned approaches do not naturally generalize to dynamic scenes, where effectively leveraging temporal information requires resolving both redundant and newly appearing content across frames. To address these limitations, we introduce a novel Fuse-and-Refine module that enhances existing feed-forward models by merging and refining the primitives in a canonical 3D space. At the core of our method is an efficient hybrid Splat-Voxel representation: from an initial set of pixel-aligned Gaussian primitives, we aggregate local features into a coarse-to-fine voxel hierarchy, and then use a sparse voxel transformer to process these voxel features and generate refined Gaussian primitives. By fusing and refining an arbitrary number of inputs into a consistent set of primitives, our representation effectively reduces redundancy and naturally adapts to temporal frames, enabling history-aware online reconstruction of dynamic scenes. Our approach achieves state-of-the-art performance in both static and streaming scene reconstructions while running at interactive rates (15 fps with 350ms delay) on a single H100 GPU.

==> Figures/results/longvolcap/corgi_000423/create_zoomin.py <==
import cv2
import numpy as np
import glob

def adjust_brightness_contrast(image, alpha=1.2, beta=30):
    """
    Adjust brightness and contrast of an image.
    - alpha: Contrast factor (1.0 = no change, >1 = increase contrast, <1 = decrease contrast)
    - beta: Brightness adjustment (positive to brighten, negative to darken)
    """
    adjusted = cv2.convertScaleAbs(image, alpha=alpha, beta=beta)
    return adjusted

def create_square_zoomed_image(image_path, zoom_region_ratio=0.3, output_size=256, 
                               offset=(0, 0), alpha=1.2, beta=30):
    # Read image
    img = cv2.imread(image_path)
    img = cv2.cvtColor(img, cv2.COLOR_BGR2RGB)

    # Apply brightness and contrast adjustment
    img = adjust_brightness_contrast(img, alpha, beta)

    h, w, _ = img.shape

    # Determine square crop size
    zoom_size = int(min(h, w) * zoom_region_ratio)  # Make sure the zoomed region is square

    # Calculate top-left coordinates of the square crop, considering offset
    x = min(max((w - zoom_size) // 2 + offset[0], 0), w - zoom_size)
    y = min(max((h - zoom_size) // 2 + offset[1], 0), h - zoom_size)

    # Extract the square zoomed-in region
    zoomed_img = img[y:y+zoom_size, x:x+zoom_size]

    # Resize the zoomed-in image to the specified output size
    zoomed_img = cv2.resize(zoomed_img, (output_size, output_size), interpolation=cv2.INTER_CUBIC)

    # Save only the zoomed-in image
    output_path = image_path.replace(".png", "_zoomed_square.png")
    cv2.imwrite(output_path, cv2.cvtColor(zoomed_img, cv2.COLOR_RGB2BGR))
    print(f"Saved square zoomed-in image: {output_path}")

if __name__ == "__main__":
    image_paths = glob.glob("*.png")
    image_paths = [x for x in image_paths if "zoomed" not in x]

    for img_path in image_paths:
        create_square_zoomed_image(img_path, 
                                   zoom_region_ratio=0.5,  # 30% of min(h, w)
                                   output_size=256,        # Output is always 256x256
                                   offset=(40, -15),
                                    alpha=1.15,              # Contrast adjustment
                                   beta=10)                # Brightness adjustment



==> Figures/results/longvolcap/corgi_001042/create_zoomin.py <==
import cv2
import numpy as np
import glob

def create_zoomed_composite(image_path, zoom_factor=2, offset=(0, 0), zoom_region_size=None):
    # Read image
    img = cv2.imread(image_path)
    img = cv2.cvtColor(img, cv2.COLOR_BGR2RGB)
    h, w, _ = img.shape
    
    # Define square zoom region size
    zoom_size = zoom_region_size if zoom_region_size else min(w, h) // 2
    zoom_size = min(zoom_size, w, h)  # Ensure zoom region does not exceed image dimensions
    
    # Define top-left coordinates of the zoom region with additional offset
    x = min(max((w - zoom_size) // 2 + offset[0], 0), w - zoom_size)
    y = min(max((h - zoom_size) // 2 + offset[1], 0), h - zoom_size)
    zoomed_img = img[y:y+zoom_size, x:x+zoom_size]
    
    # Resize the zoomed-in image
    zoomed_size = int(zoom_size * zoom_factor)
    zoomed_img = cv2.resize(zoomed_img, (zoomed_size, zoomed_size), interpolation=cv2.INTER_CUBIC)
    
    # Draw a red rectangle around the zoomed region in the original image
    img_with_rect = img.copy()
    cv2.rectangle(img_with_rect, (x, y), (x+zoom_size, y+zoom_size), (255, 0, 0), 2)  # Red rectangle
    
    margin = 5
    # Create a new image with no white space (stacking original and zoomed-in image)
    new_h = h + zoomed_size + margin   # Additional space for zoomed-in image
    new_w = max(w, zoomed_size)
    composite_img = np.ones((new_h, new_w, 3), dtype=np.uint8) * 255  # White background
    
    # Place the original image with the rectangle on top
    composite_img[:h, :w] = img_with_rect
    
    # Place the zoomed-in image at the bottom center
    zoom_x = (new_w - zoomed_size) // 2
    zoom_y = h + margin  # Spacing from the original image
    composite_img[zoom_y:zoom_y+zoomed_size, zoom_x:zoom_x+zoomed_size] = zoomed_img
    
    # Save the composite image
    output_path = image_path.replace(".png", "_zoomed.png")
    cv2.imwrite(output_path, cv2.cvtColor(composite_img, cv2.COLOR_RGB2BGR))
    print(f"Saved: {output_path}")

if __name__ == "__main__":
    image_paths = glob.glob("*.png")
    image_paths = [x for x in image_paths if "zoomed" not in x]
    
    for img_path in image_paths:
        create_zoomed_composite(img_path, zoom_region_size=125)  # Example: Set zoom region size to 100 pixels


==> Figures/results/longvolcap/corgi_001042_with_3dgs/create_zoomin.py <==
import cv2
import numpy as np
import glob

def draw_dotted_rectangle(img, start_point, end_point, color=(255, 0, 0), thickness=2, gap=5):
    """Draws a dotted rectangle on an image."""
    x1, y1 = start_point
    x2, y2 = end_point

    # Top horizontal line
    for i in range(x1, x2, gap * 2):
        cv2.line(img, (i, y1), (min(i + gap, x2), y1), color, thickness)

    # Bottom horizontal line
    for i in range(x1, x2, gap * 2):
        cv2.line(img, (i, y2), (min(i + gap, x2), y2), color, thickness)

    # Left vertical line
    for i in range(y1, y2, gap * 2):
        cv2.line(img, (x1, i), (x1, min(i + gap, y2)), color, thickness)

    # Right vertical line
    for i in range(y1, y2, gap * 2):
        cv2.line(img, (x2, i), (x2, min(i + gap, y2)), color, thickness)

def create_zoomed_composite(image_path, zoom_factor=2, offset=(0, 0), zoom_region_ratio=0.3, output_size_ratio=0.5):
    # Read image
    img = cv2.imread(image_path)
    img = cv2.cvtColor(img, cv2.COLOR_BGR2RGB)
    h, w, _ = img.shape

    # Define the zoom region size based on a fraction of the original image, keeping the aspect ratio
    zoom_w = int(w * zoom_region_ratio)
    zoom_h = int(h * zoom_region_ratio)

    # Define top-left coordinates of the zoom region with additional offset
    x = min(max((w - zoom_w) // 2 + offset[0], 0), w - zoom_w)
    y = min(max((h - zoom_h) // 2 + offset[1], 0), h - zoom_h)

    # Extract the zoomed-in region
    zoomed_img = img[y:y+zoom_h, x:x+zoom_w]

    # Compute output resolution as a fraction of the original image size (keeping aspect ratio)
    output_resolution = (int(w * output_size_ratio), int(h * output_size_ratio))

    # Resize the zoomed-in image to the computed output resolution
    zoomed_img = cv2.resize(zoomed_img, output_resolution, interpolation=cv2.INTER_CUBIC)

    # Draw a dotted rectangle around the zoomed region in the original image
    img_with_rect = img.copy()
    draw_dotted_rectangle(img_with_rect, (x, y), (x + zoom_w, y + zoom_h), color=(255, 0, 0), thickness=2, gap=10)

    # Create a white background composite image
    margin = 5
    new_h = h + output_resolution[1] + margin + 5   # Additional space for zoomed-in image
    new_w = max(w, output_resolution[0])
    composite_img = np.ones((new_h, new_w, 3), dtype=np.uint8) * 255  # White background

    # Place the original image with the dotted rectangle on top
    composite_img[:h, :w] = img_with_rect

    # Place the zoomed-in image at the bottom center
    zoom_x = (new_w - output_resolution[0]) // 2
    zoom_y = h + margin  # Spacing from the original image
    composite_img[zoom_y:zoom_y+output_resolution[1], zoom_x:zoom_x+output_resolution[0]] = zoomed_img

    # Draw a solid red border around the zoomed-in image
    cv2.rectangle(composite_img, (zoom_x, zoom_y), (zoom_x + output_resolution[0], zoom_y + output_resolution[1]), (255, 0, 0), 2)

    # Save the composite image
    output_path = image_path.replace(".png", "_zoomed.png")
    cv2.imwrite(output_path, cv2.cvtColor(composite_img, cv2.COLOR_RGB2BGR))
    print(f"Saved: {output_path}")

if __name__ == "__main__":
    image_paths = glob.glob("*.png")
    image_paths = [x for x in image_paths if "zoomed" not in x]

    for img_path in image_paths:
        create_zoomed_composite(img_path, zoom_factor=3, 
                                zoom_region_ratio=0.3,   # 30% of original image size
                                output_size_ratio=0.9,   # 80% of original image size
                                offset=(0, 7))  


==> Figures/results/nv3d/cook_spinach_00205/create_zoomin.py <==
import cv2
import numpy as np
import glob

def adjust_brightness_contrast(image, alpha=1.2, beta=30):
    """
    Adjust brightness and contrast of an image.
    - alpha: Contrast factor (1.0 = no change, >1 = increase contrast, <1 = decrease contrast)
    - beta: Brightness adjustment (positive to brighten, negative to darken)
    """
    adjusted = cv2.convertScaleAbs(image, alpha=alpha, beta=beta)
    return adjusted

def draw_dotted_rectangle(img, start_point, end_point, color=(255, 0, 0), thickness=2, gap=5):
    """Draws a dotted rectangle on an image."""
    x1, y1 = start_point
    x2, y2 = end_point

    # Top horizontal line
    for i in range(x1, x2, gap * 2):
        cv2.line(img, (i, y1), (min(i + gap, x2), y1), color, thickness)

    # Bottom horizontal line
    for i in range(x1, x2, gap * 2):
        cv2.line(img, (i, y2), (min(i + gap, x2), y2), color, thickness)

    # Left vertical line
    for i in range(y1, y2, gap * 2):
        cv2.line(img, (x1, i), (x1, min(i + gap, y2)), color, thickness)

    # Right vertical line
    for i in range(y1, y2, gap * 2):
        cv2.line(img, (x2, i), (x2, min(i + gap, y2)), color, thickness)

def create_zoomed_composite(image_path, zoom_factor=2, offset=(0, 0), 
                            zoom_region_ratio=0.3, output_size_ratio=0.5, 
                            alpha=1.2, beta=30):
    # Read image
    img = cv2.imread(image_path)
    img = cv2.cvtColor(img, cv2.COLOR_BGR2RGB)
    
    # Apply brightness and contrast adjustment
    img = adjust_brightness_contrast(img, alpha, beta)
    
    h, w, _ = img.shape

    # Define the zoom region size based on a fraction of the original image, keeping the aspect ratio
    zoom_w = int(w * zoom_region_ratio)
    zoom_h = int(h * zoom_region_ratio)

    # Define top-left coordinates of the zoom region with additional offset
    x = min(max((w - zoom_w) // 2 + offset[0], 0), w - zoom_w)
    y = min(max((h - zoom_h) // 2 + offset[1], 0), h - zoom_h)

    # Extract the zoomed-in region
    zoomed_img = img[y:y+zoom_h, x:x+zoom_w]

    # Compute output resolution as a fraction of the original image size (keeping aspect ratio)
    output_resolution = (int(w * output_size_ratio), int(h * output_size_ratio))

    # Resize the zoomed-in image to the computed output resolution
    zoomed_img = cv2.resize(zoomed_img, output_resolution, interpolation=cv2.INTER_CUBIC)

    # Draw a dotted rectangle around the zoomed region in the original image
    img_with_rect = img.copy()
    draw_dotted_rectangle(img_with_rect, (x, y), (x + zoom_w, y + zoom_h), color=(255, 0, 0), thickness=2, gap=10)

    # Create a white background composite image
    margin = 5
    new_h = h + output_resolution[1] + margin + 5  # Additional space for zoomed-in image
    new_w = max(w, output_resolution[0])
    composite_img = np.ones((new_h, new_w, 3), dtype=np.uint8) * 255  # White background

    # Place the original image with the dotted rectangle on top
    composite_img[:h, :w] = img_with_rect

    # Place the zoomed-in image at the bottom center
    zoom_x = (new_w - output_resolution[0]) // 2
    zoom_y = h + margin  # Spacing from the original image
    composite_img[zoom_y:zoom_y+output_resolution[1], zoom_x:zoom_x+output_resolution[0]] = zoomed_img

    # Draw a solid red border around the zoomed-in image
    cv2.rectangle(composite_img, (zoom_x, zoom_y), (zoom_x + output_resolution[0], zoom_y + output_resolution[1]), (255, 0, 0), 2)

    # Save the composite image
    output_path = image_path.replace(".png", "_zoomed.png")
    cv2.imwrite(output_path, cv2.cvtColor(composite_img, cv2.COLOR_RGB2BGR))
    print(f"Saved: {output_path}")

if __name__ == "__main__":
    image_paths = glob.glob("*.png")
    image_paths = [x for x in image_paths if "zoomed" not in x]

    for img_path in image_paths:
        create_zoomed_composite(img_path, zoom_factor=3, 
                                zoom_region_ratio=0.25,   # 50% of original image size
                                output_size_ratio=0.9,   # 80% of original image size
                                offset=(-55, 5),
                                alpha=1.0,   # Increase contrast
                                beta=20)     # Increase brightness


==> Figures/results/nv3d/cook_spinach_00205/create_zoomin_old.py <==
import cv2
import numpy as np
import glob

def create_zoomed_composite(image_path, zoom_factor=2, offset=(0, 0), zoom_region_size=None):
    # Read image
    img = cv2.imread(image_path)
    img = cv2.cvtColor(img, cv2.COLOR_BGR2RGB)
    h, w, _ = img.shape
    
    # Define square zoom region size
    zoom_size = zoom_region_size if zoom_region_size else min(w, h) // 2
    zoom_size = min(zoom_size, w, h)  # Ensure zoom region does not exceed image dimensions
    
    # Define top-left coordinates of the zoom region with additional offset
    x = min(max((w - zoom_size) // 2 + offset[0], 0), w - zoom_size)
    y = min(max((h - zoom_size) // 2 + offset[1], 0), h - zoom_size)
    zoomed_img = img[y:y+zoom_size, x:x+zoom_size]
    
    # Resize the zoomed-in image
    zoomed_size = int(zoom_size * zoom_factor)
    zoomed_img = cv2.resize(zoomed_img, (zoomed_size, zoomed_size), interpolation=cv2.INTER_CUBIC)
    
    # Draw a red rectangle around the zoomed region in the original image
    img_with_rect = img.copy()
    cv2.rectangle(img_with_rect, (x, y), (x+zoom_size, y+zoom_size), (255, 0, 0), 1)  # Red rectangle
    
    margin = 5
    # Create a new image with no white space (stacking original and zoomed-in image)
    new_h = h + zoomed_size + margin   # Additional space for zoomed-in image
    new_w = max(w, zoomed_size)
    composite_img = np.ones((new_h, new_w, 3), dtype=np.uint8) * 255  # White background
    
    # Place the original image with the rectangle on top
    composite_img[:h, :w] = img_with_rect
    
    # Place the zoomed-in image at the bottom center
    zoom_x = (new_w - zoomed_size) // 2
    zoom_y = h + margin  # Spacing from the original image
    composite_img[zoom_y:zoom_y+zoomed_size, zoom_x:zoom_x+zoomed_size] = zoomed_img
    
    # Save the composite image
    output_path = image_path.replace(".png", "_zoomed.png")
    cv2.imwrite(output_path, cv2.cvtColor(composite_img, cv2.COLOR_RGB2BGR))
    print(f"Saved: {output_path}")

if __name__ == "__main__":
    image_paths = glob.glob("*.png")
    image_paths = [x for x in image_paths if "zoomed" not in x]
    
    for img_path in image_paths:
        create_zoomed_composite(img_path, zoom_region_size=150, offset=(-25,5))  # Example: Set zoom region size to 100 pixels


==> Figures/results/nv3d/cut_roasted_beef_00037/create_zoomin.py <==
import cv2
import numpy as np
import glob

def create_zoomed_composite(image_path, zoom_factor=2, offset=(0, 0), zoom_region_size=None):
    # Read image
    img = cv2.imread(image_path)
    img = cv2.cvtColor(img, cv2.COLOR_BGR2RGB)
    h, w, _ = img.shape
    
    # Define square zoom region size
    zoom_size = zoom_region_size if zoom_region_size else min(w, h) // 2
    zoom_size = min(zoom_size, w, h)  # Ensure zoom region does not exceed image dimensions
    
    # Define top-left coordinates of the zoom region with additional offset
    x = min(max((w - zoom_size) // 2 + offset[0], 0), w - zoom_size)
    y = min(max((h - zoom_size) // 2 + offset[1], 0), h - zoom_size)
    zoomed_img = img[y:y+zoom_size, x:x+zoom_size]
    
    # Resize the zoomed-in image
    zoomed_size = int(zoom_size * zoom_factor)
    zoomed_img = cv2.resize(zoomed_img, (zoomed_size, zoomed_size), interpolation=cv2.INTER_CUBIC)
    
    # Draw a red rectangle around the zoomed region in the original image
    img_with_rect = img.copy()
    cv2.rectangle(img_with_rect, (x, y), (x+zoom_size, y+zoom_size), (255, 0, 0), 1)  # Red rectangle
    
    margin = 5
    # Create a new image with no white space (stacking original and zoomed-in image)
    new_h = h + zoomed_size + margin   # Additional space for zoomed-in image
    new_w = max(w, zoomed_size)
    composite_img = np.ones((new_h, new_w, 3), dtype=np.uint8) * 255  # White background
    
    # Place the original image with the rectangle on top
    composite_img[:h, :w] = img_with_rect
    
    # Place the zoomed-in image at the bottom center
    zoom_x = (new_w - zoomed_size) // 2
    zoom_y = h + margin  # Spacing from the original image
    composite_img[zoom_y:zoom_y+zoomed_size, zoom_x:zoom_x+zoomed_size] = zoomed_img
    
    # Save the composite image
    output_path = image_path.replace(".png", "_zoomed.png")
    cv2.imwrite(output_path, cv2.cvtColor(composite_img, cv2.COLOR_RGB2BGR))
    print(f"Saved: {output_path}")

if __name__ == "__main__":
    image_paths = glob.glob("*.png")
    image_paths = [x for x in image_paths if "zoomed" not in x]
    
    for img_path in image_paths:
        create_zoomed_composite(img_path, zoom_region_size=150, offset=(0, 0))  # Example: Set zoom region size to 100 pixels


==> Figures/results/nv3d/cut_roasted_beef_00038/create_zoomin.py <==
import cv2
import numpy as np
import glob

def adjust_brightness_contrast(image, alpha=1.2, beta=30):
    """
    Adjust brightness and contrast of an image.
    - alpha: Contrast factor (1.0 = no change, >1 = increase contrast, <1 = decrease contrast)
    - beta: Brightness adjustment (positive to brighten, negative to darken)
    """
    adjusted = cv2.convertScaleAbs(image, alpha=alpha, beta=beta)
    return adjusted

def create_square_zoomed_image(image_path, zoom_region_ratio=0.3, output_size=256, 
                               offset=(0, 0), alpha=1.2, beta=30):
    # Read image
    img = cv2.imread(image_path)
    img = cv2.cvtColor(img, cv2.COLOR_BGR2RGB)

    # Apply brightness and contrast adjustment
    img = adjust_brightness_contrast(img, alpha, beta)

    h, w, _ = img.shape

    # Determine square crop size
    zoom_size = int(min(h, w) * zoom_region_ratio)  # Make sure the zoomed region is square

    # Calculate top-left coordinates of the square crop, considering offset
    x = min(max((w - zoom_size) // 2 + offset[0], 0), w - zoom_size)
    y = min(max((h - zoom_size) // 2 + offset[1], 0), h - zoom_size)

    # Extract the square zoomed-in region
    zoomed_img = img[y:y+zoom_size, x:x+zoom_size]

    # Resize the zoomed-in image to the specified output size
    zoomed_img = cv2.resize(zoomed_img, (output_size, output_size), interpolation=cv2.INTER_CUBIC)

    # Save only the zoomed-in image
    output_path = image_path.replace(".png", "_zoomed_square.png")
    cv2.imwrite(output_path, cv2.cvtColor(zoomed_img, cv2.COLOR_RGB2BGR))
    print(f"Saved square zoomed-in image: {output_path}")

if __name__ == "__main__":
    image_paths = glob.glob("*.png")
    image_paths = [x for x in image_paths if "zoomed" not in x]

    for img_path in image_paths:
        create_square_zoomed_image(img_path, 
                                   zoom_region_ratio=0.5,  # 30% of min(h, w)
                                   output_size=256,        # Output is always 256x256
                                   offset=(15, 10),          # Adjust offset as needed
                                   alpha=1.15,              # Contrast adjustment
                                   beta=20)                # Brightness adjustment


==> Figures/results/nv3d/cut_roasted_beef_00040/create_zoomin.py <==
import cv2
import numpy as np
import glob

def create_zoomed_composite(image_path, zoom_factor=2, offset=(0, 0), zoom_region_size=None):
    # Read image
    img = cv2.imread(image_path)
    img = cv2.cvtColor(img, cv2.COLOR_BGR2RGB)
    h, w, _ = img.shape
    
    # Define square zoom region size
    zoom_size = zoom_region_size if zoom_region_size else min(w, h) // 2
    zoom_size = min(zoom_size, w, h)  # Ensure zoom region does not exceed image dimensions
    
    # Define top-left coordinates of the zoom region with additional offset
    x = min(max((w - zoom_size) // 2 + offset[0], 0), w - zoom_size)
    y = min(max((h - zoom_size) // 2 + offset[1], 0), h - zoom_size)
    zoomed_img = img[y:y+zoom_size, x:x+zoom_size]
    
    # Resize the zoomed-in image
    zoomed_size = int(zoom_size * zoom_factor)
    zoomed_img = cv2.resize(zoomed_img, (zoomed_size, zoomed_size), interpolation=cv2.INTER_CUBIC)
    
    # Draw a red rectangle around the zoomed region in the original image
    img_with_rect = img.copy()
    cv2.rectangle(img_with_rect, (x, y), (x+zoom_size, y+zoom_size), (255, 0, 0), 1)  # Red rectangle
    
    margin = 5
    # Create a new image with no white space (stacking original and zoomed-in image)
    new_h = h + zoomed_size + margin   # Additional space for zoomed-in image
    new_w = max(w, zoomed_size)
    composite_img = np.ones((new_h, new_w, 3), dtype=np.uint8) * 255  # White background
    
    # Place the original image with the rectangle on top
    composite_img[:h, :w] = img_with_rect
    
    # Place the zoomed-in image at the bottom center
    zoom_x = (new_w - zoomed_size) // 2
    zoom_y = h + margin  # Spacing from the original image
    composite_img[zoom_y:zoom_y+zoomed_size, zoom_x:zoom_x+zoomed_size] = zoomed_img
    
    # Save the composite image
    output_path = image_path.replace(".png", "_zoomed.png")
    cv2.imwrite(output_path, cv2.cvtColor(composite_img, cv2.COLOR_RGB2BGR))
    print(f"Saved: {output_path}")

if __name__ == "__main__":
    image_paths = glob.glob("*.png")
    image_paths = [x for x in image_paths if "zoomed" not in x]
    
    for img_path in image_paths:
        create_zoomed_composite(img_path, zoom_region_size=150, offset=(0, 0))  # Example: Set zoom region size to 100 pixels


==> Figures/results/nv3d/cut_roasted_beef_00042/create_zoomin.py <==
import cv2
import numpy as np
import glob

def create_zoomed_composite(image_path, zoom_factor=2, offset=(0, 0), zoom_region_size=None):
    # Read image
    img = cv2.imread(image_path)
    img = cv2.cvtColor(img, cv2.COLOR_BGR2RGB)
    h, w, _ = img.shape
    
    # Define square zoom region size
    zoom_size = zoom_region_size if zoom_region_size else min(w, h) // 2
    zoom_size = min(zoom_size, w, h)  # Ensure zoom region does not exceed image dimensions
    
    # Define top-left coordinates of the zoom region with additional offset
    x = min(max((w - zoom_size) // 2 + offset[0], 0), w - zoom_size)
    y = min(max((h - zoom_size) // 2 + offset[1], 0), h - zoom_size)
    zoomed_img = img[y:y+zoom_size, x:x+zoom_size]
    
    # Resize the zoomed-in image
    zoomed_size = int(zoom_size * zoom_factor)
    zoomed_img = cv2.resize(zoomed_img, (zoomed_size, zoomed_size), interpolation=cv2.INTER_CUBIC)
    
    # Draw a red rectangle around the zoomed region in the original image
    img_with_rect = img.copy()
    cv2.rectangle(img_with_rect, (x, y), (x+zoom_size, y+zoom_size), (255, 0, 0), 1)  # Red rectangle
    
    margin = 5
    # Create a new image with no white space (stacking original and zoomed-in image)
    new_h = h + zoomed_size + margin   # Additional space for zoomed-in image
    new_w = max(w, zoomed_size)
    composite_img = np.ones((new_h, new_w, 3), dtype=np.uint8) * 255  # White background
    
    # Place the original image with the rectangle on top
    composite_img[:h, :w] = img_with_rect
    
    # Place the zoomed-in image at the bottom center
    zoom_x = (new_w - zoomed_size) // 2
    zoom_y = h + margin  # Spacing from the original image
    composite_img[zoom_y:zoom_y+zoomed_size, zoom_x:zoom_x+zoomed_size] = zoomed_img
    
    # Save the composite image
    output_path = image_path.replace(".png", "_zoomed.png")
    cv2.imwrite(output_path, cv2.cvtColor(composite_img, cv2.COLOR_RGB2BGR))
    print(f"Saved: {output_path}")

if __name__ == "__main__":
    image_paths = glob.glob("*.png")
    image_paths = [x for x in image_paths if "zoomed" not in x]
    
    for img_path in image_paths:
        create_zoomed_composite(img_path, zoom_region_size=150, offset=(0, 0))  # Example: Set zoom region size to 100 pixels
        # create_zoomed_composite(img_path, zoom_region_size=150, offset=(-25,5))  # Example: Set zoom region size to 100 pixels

